Latent Representation Prediction Networks

Deeply-learned planning methods are often based on learning representations that are optimized for unrelated tasks. For example, they might be trained on reconstructing the environment. These representations are then combined with predictor functions for simulating rollouts to navigate the environment. We find this principle of learning representations unsatisfying and propose to learn them such that they are directly optimized for the task at hand: to be maximally predictable for the predictor function. This results in representations that are by design optimal for the downstream task of planning, where the learned predictor function is used as a forward model. To this end, we propose a new way of jointly learning this representation along with the prediction function, a system we dub Latent Representation Prediction Network (LARP). The prediction function is used as a forward model for search on a graph in a viewpoint-matching task and the representation learned to maximize predictability is found to outperform a pre-trained representation. Our approach is shown to be more sample-efficient than standard reinforcement learning methods and our learned representation transfers successfully to dissimilar objects.

==> supporting_information/supporting_information/gym-norb-master/norb/__init__.py <==
from gym.envs.registration import register
from norb.norb import *

register(
    id='Norb-v0',
    entry_point='norb.norb:NorbEnv',
    kwargs={'scenario': NorbEnv.scenarios[0]}
)

register(
    id='Norb-v1',
    entry_point='norb.norb:NorbEnv',
    kwargs={'scenario': NorbEnv.scenarios[1]}
)

register(
    id='Norb-v2',
    entry_point='norb.norb:NorbEnv',
    kwargs={'scenario': NorbEnv.scenarios[2]}
)


==> supporting_information/supporting_information/gym-norb-master/norb/dataset.py <==
import struct
import numpy as np
import scipy.misc
from tqdm import tqdm
from os import makedirs
from os.path import join
from os.path import exists
from itertools import groupby


class SmallNORBExample:

    def __init__(self):
        self.image_lt  = None
        self.image_rt  = None
        self.category  = None
        self.instance  = None
        self.elevation = None
        self.azimuth   = None
        self.lighting  = None

    def __lt__(self, other):
        return self.category < other.category or \
                (self.category == other.category and self.instance < other.instance)

    def show(self, subplots):
        fig, axes = subplots
        fig.suptitle(
            'Category: {:02d} - Instance: {:02d} - Elevation: {:02d} - Azimuth: {:02d} - Lighting: {:02d}'.format(
                self.category, self.instance, self.elevation, self.azimuth, self.lighting))
        axes[0].imshow(self.image_lt, cmap='gray')
        axes[1].imshow(self.image_rt, cmap='gray')

    @property
    def pose(self):
        return np.array([self.elevation, self.azimuth, self.lighting], dtype=np.float32)


class SmallNORBDataset:

    # Number of examples in both train and test set
    n_examples = 24300

    # Categories present in small NORB dataset
    categories = ['animal', 'human', 'airplane', 'truck', 'car']

    def __init__(self, dataset_root):
        """
        Initialize small NORB dataset wrapper
        
        Parameters
        ----------
        dataset_root: str
            Path to directory where small NORB archives have been extracted.
        """

        self.dataset_root = dataset_root
        self.initialized  = False

        # Store path for each file in small NORB dataset (for compatibility the original filename is kept)
        self.dataset_files = {
            'train': {
                'cat':  join(self.dataset_root, 'smallnorb-5x46789x9x18x6x2x96x96-training-cat.mat'),
                'info': join(self.dataset_root, 'smallnorb-5x46789x9x18x6x2x96x96-training-info.mat'),
                'dat':  join(self.dataset_root, 'smallnorb-5x46789x9x18x6x2x96x96-training-dat.mat')
            },
            'test':  {
                'cat':  join(self.dataset_root, 'smallnorb-5x01235x9x18x6x2x96x96-testing-cat.mat'),
                'info': join(self.dataset_root, 'smallnorb-5x01235x9x18x6x2x96x96-testing-info.mat'),
                'dat':  join(self.dataset_root, 'smallnorb-5x01235x9x18x6x2x96x96-testing-dat.mat')
            }
        }

        # Initialize both train and test data structures
        self.data = {
            'train': [SmallNORBExample() for _ in range(SmallNORBDataset.n_examples)],
            'test':  [SmallNORBExample() for _ in range(SmallNORBDataset.n_examples)]
        }

        # Fill data structures parsing dataset binary files
        for data_split in ['train', 'test']:
            self._fill_data_structures(data_split)

        self.initialized = True

    def explore_random_examples(self, dataset_split):
        """
        Visualize random examples for dataset exploration purposes
        
        Parameters
        ----------
        dataset_split: str
            Dataset split, can be either 'train' or 'test'

        Returns
        -------
        None
        """
        if self.initialized:
            subplots = plt.subplots(nrows=1, ncols=2)
            for i in np.random.permutation(SmallNORBDataset.n_examples):
                self.data[dataset_split][i].show(subplots)
                plt.waitforbuttonpress()
                plt.cla()

    def export_to_jpg(self, export_dir):
        """
        Export all dataset images to `export_dir` directory
        
        Parameters
        ----------
        export_dir: str
            Path to export directory (which is created if nonexistent)
            
        Returns
        -------
        None
        """
        if self.initialized:
            print('Exporting images to {}...'.format(export_dir), end='', flush=True)
            for split_name in ['train', 'test']:

                split_dir = join(export_dir, split_name)
                if not exists(split_dir):
                    makedirs(split_dir)

                for i, norb_example in enumerate(self.data[split_name]):

                    category = SmallNORBDataset.categories[norb_example.category]
                    instance = norb_example.instance

                    image_lt_path = join(split_dir, '{:06d}_{}_{:02d}_lt.jpg'.format(i, category, instance))
                    image_rt_path = join(split_dir, '{:06d}_{}_{:02d}_rt.jpg'.format(i, category, instance))

                    scipy.misc.imsave(image_lt_path, norb_example.image_lt)
                    scipy.misc.imsave(image_rt_path, norb_example.image_rt)
            print('Done.')
    
    def group_dataset_by_category_and_instance(self, dataset_split):
        """
        Group small NORB dataset for (category, instance) key
        
        Parameters
        ----------
        dataset_split: str
            Dataset split, can be either 'train' or 'test'

        Returns
        -------
        groups: list
            List of 25 groups of 972 elements each. All examples of each group are
            from the same category and instance
        """
        if dataset_split not in ['train', 'test']:
            raise ValueError('Dataset split "{}" not allowed.'.format(dataset_split))

        groups = []
        for key, group in groupby(iterable=sorted(self.data[dataset_split]),
                                  key=lambda x: (x.category, x.instance)):
            groups.append(list(group))

        return groups

    def _fill_data_structures(self, dataset_split):
        """
        Fill SmallNORBDataset data structures for a certain `dataset_split`.
        
        This means all images, category and additional information are loaded from binary
        files of the current split.
        
        Parameters
        ----------
        dataset_split: str
            Dataset split, can be either 'train' or 'test'

        Returns
        -------
        None

        """
        dat_data  = self._parse_NORB_dat_file(self.dataset_files[dataset_split]['dat'])
        cat_data  = self._parse_NORB_cat_file(self.dataset_files[dataset_split]['cat'])
        info_data = self._parse_NORB_info_file(self.dataset_files[dataset_split]['info'])
        for i, small_norb_example in enumerate(self.data[dataset_split]):
            small_norb_example.image_lt   = dat_data[2 * i]
            small_norb_example.image_rt   = dat_data[2 * i + 1]
            small_norb_example.category  = cat_data[i]
            small_norb_example.instance  = info_data[i][0]
            small_norb_example.elevation = info_data[i][1]
            small_norb_example.azimuth   = info_data[i][2]
            small_norb_example.lighting  = info_data[i][3]

    @staticmethod
    def matrix_type_from_magic(magic_number):
        """
        Get matrix data type from magic number
        See here: https://cs.nyu.edu/~ylclab/data/norb-v1.0-small/readme for details.

        Parameters
        ----------
        magic_number: tuple
            First 4 bytes read from small NORB files 

        Returns
        -------
        element type of the matrix
        """
        convention = {'1E3D4C51': 'single precision matrix',
                      '1E3D4C52': 'packed matrix',
                      '1E3D4C53': 'double precision matrix',
                      '1E3D4C54': 'integer matrix',
                      '1E3D4C55': 'byte matrix',
                      '1E3D4C56': 'short matrix'}
        magic_str = bytearray(reversed(magic_number)).hex().upper()
        return convention[magic_str]

    @staticmethod
    def _parse_small_NORB_header(file_pointer):
        """
        Parse header of small NORB binary file
        
        Parameters
        ----------
        file_pointer: BufferedReader
            File pointer just opened in a small NORB binary file

        Returns
        -------
        file_header_data: dict
            Dictionary containing header information
        """
        # Read magic number
        magic = struct.unpack('<BBBB', file_pointer.read(4))  # '<' is little endian)

        # Read dimensions
        dimensions = []
        num_dims, = struct.unpack('<i', file_pointer.read(4))  # '<' is little endian)
        for _ in range(num_dims):
            dimensions.extend(struct.unpack('<i', file_pointer.read(4)))

        file_header_data = {'magic_number': magic,
                            'matrix_type': SmallNORBDataset.matrix_type_from_magic(magic),
                            'dimensions': dimensions}
        return file_header_data

    @staticmethod
    def _parse_NORB_cat_file(file_path):
        """
        Parse small NORB category file
        
        Parameters
        ----------
        file_path: str
            Path of the small NORB `*-cat.mat` file

        Returns
        -------
        examples: ndarray
            Ndarray of shape (24300,) containing the category of each example
        """
        with open(file_path, mode='rb') as f:
            header = SmallNORBDataset._parse_small_NORB_header(f)

            num_examples, = header['dimensions']

            struct.unpack('<BBBB', f.read(4))  # ignore this integer
            struct.unpack('<BBBB', f.read(4))  # ignore this integer

            examples = np.zeros(shape=num_examples, dtype=np.int32)
            for i in tqdm(range(num_examples), desc='Loading categories...'):
                category, = struct.unpack('<i', f.read(4))
                examples[i] = category

            return examples

    @staticmethod
    def _parse_NORB_dat_file(file_path):
        """
        Parse small NORB data file

        Parameters
        ----------
        file_path: str
            Path of the small NORB `*-dat.mat` file

        Returns
        -------
        examples: ndarray
            Ndarray of shape (48600, 96, 96) containing images couples. Each image couple
            is stored in position [i, :, :] and [i+1, :, :]
        """
        with open(file_path, mode='rb') as f:

            header = SmallNORBDataset._parse_small_NORB_header(f)

            num_examples, channels, height, width = header['dimensions']

            examples = np.zeros(shape=(num_examples * channels, height, width), dtype=np.uint8)

            for i in tqdm(range(num_examples * channels), desc='Loading images...'):

                # Read raw image data and restore shape as appropriate
                image = struct.unpack('<' + height * width * 'B', f.read(height * width))
                image = np.uint8(np.reshape(image, newshape=(height, width)))

                examples[i] = image

        return examples

    @staticmethod
    def _parse_NORB_info_file(file_path):
        """
        Parse small NORB information file

        Parameters
        ----------
        file_path: str
            Path of the small NORB `*-info.mat` file

        Returns
        -------
        examples: ndarray
            Ndarray of shape (24300,4) containing the additional info of each example.
            
             - column 1: the instance in the category (0 to 9)
             - column 2: the elevation (0 to 8, which mean cameras are 30, 35,40,45,50,55,60,65,70 
               degrees from the horizontal respectively)
             - column 3: the azimuth (0,2,4,...,34, multiply by 10 to get the azimuth in degrees)
             - column 4: the lighting condition (0 to 5)
        """
        with open(file_path, mode='rb') as f:

            header = SmallNORBDataset._parse_small_NORB_header(f)

            struct.unpack('<BBBB', f.read(4))  # ignore this integer

            num_examples, num_info = header['dimensions']

            examples = np.zeros(shape=(num_examples, num_info), dtype=np.int32)

            for r in tqdm(range(num_examples), desc='Loading info...'):
                for c in range(num_info):
                    info, = struct.unpack('<i', f.read(4))
                    examples[r, c] = info

        return examples


==> supporting_information/supporting_information/gym-norb-master/norb/norb.py <==

import tensorflow as tf
import numpy as np
from tensorflow.keras.layers import *
from tensorflow.nn import *
import numpy as np
import sys
import os
import gym
from gym import spaces
import glob
import sys
import keras as keras
import six
from six.moves import cPickle as pickle
import scipy as scipy
import scipy.io as io
from tqdm import tqdm

lib_path = os.path.dirname(os.path.realpath(__file__))
sys.path.append(lib_path)
import dataset

from keras.models import load_model
from keras.layers import *
from keras import backend as K
from keras.engine.topology import Layer

import matplotlib as mpl
import matplotlib.image as mpimg
import random
from matplotlib import pyplot as plt

class NorbEnv(gym.Env):
    metadata = {'render.modes': ['human', 'rgb_array']}
    max_index = 972
    min_index = 0
    num_actions = 4
    my_path = os.path.abspath(os.path.dirname(__file__))
    dataset_loc = os.path.join(my_path, 'dataset_norb.p')
    max_ep_time = 1500
    scenarios = ['dense_reward', 'sparse_reward', 'one_shot']
    elevation_angles = 9
    azimuth_angles = 18
    max_traj_len = elevation_angles + azimuth_angles - 2
                    

    """
    Description:
        A toy is turned around (azimuth / elevation changes) until it matches a
        target viewpoint
    Source:
        Our [TNS group, INI, RUB] own creation --- based on the NORB data set
    Observation:
        Type: Numpy Array with shape (96, 96, 4)
        Slice	Data description
        Obs[:, :, 0]	Left camera view on current object
        Obs[:, :, 1]	Right camera view on current object
        Obs[:, :, 2]	Left camera view on target object
        Obs[:, :, 3]	Right camera view on target object

    Actions:
        Type: Discrete(4)
        Num	Action
        0	 Rotate object 20° on turn table
        1	 Rotate object -20° on turn table
        2	 Elevate camera by 5°
        3	 Lower camera by 5°

    Reward:
        Reward is 1 if the viewpoint is the same as the target viewpoint,
        otherwise -1
    Starting State:
        The toy is assigned a random viewpoint and the target viewpoint is found
    Episode Termination:
        (TODO: Add "Episode length is greater than 200" if it's clever)
        Solved Requirements
        Considered solved when the current viewpoint matches the target
        viewpoint
    """
    # template from https://stackoverflow.com/questions/45068568/how-to-create-a-new-gym-environment-in-openai

    def __init__(self, scenario=None):
        super(NorbEnv, self).__init__()
        if scenario is None:
            scenario = self.scenarios[0]

        if scenario == self.scenarios[2]:
            self.action_space = spaces.MultiDiscrete([self.max_traj_len, self.num_actions])
        else:
            self.action_space = spaces.Discrete(self.num_actions)
        self.observation_space = spaces.Box(0, 255, (96, 96, 4), dtype=np.int)
        self.item = self.set_item(14, 'train')
        self._seed = 42
        self.scenario = scenario
        self.ep_time_left = None
        self.current_index = None
        self.target_index = None
        self.reset()

    def seed(self, seed=None):
        self._seed = np.random.randint(np.iinfo(np.int32).max, dtype=np.int32) if seed is None else seed

    def step(self, action):
        """

        Parameters
        ----------
        action :

        Returns
        -------
        ob, reward, episode_over, info : tuple
            ob (object) :
                an environment-specific object representing your observation of
                the environment.
            reward (float) :
                amount of reward achieved by the previous action. The scale
                varies between environments, but the goal is always to increase
                your total reward.
            episode_over (bool) :
                whether it's time to reset the environment again. Most (but not
                all) tasks are divided up into well-defined episodes, and done
                being True indicates the episode has terminated. (For example,
                perhaps the pole tipped too far, or you lost your last life.)
            info (dict) :
                 diagnostic information useful for debugging. It can sometimes
                 be useful for learning (for example, it might contain the raw
                 probabilities behind the environment's last state change).
                 However, official evaluations of your agent are not allowed to
                 use this for learning.
        """
        if self.scenario == self.scenarios[2]:
            for a in action:
                self._take_action(a)
            self.ep_time_left == 1  # set episode time to zero effectively
        else:
            self._take_action(action)
        reward = self._get_reward()
        ob = np.stack((self.item[self.current_index].image_lt,
                            self.item[self.current_index].image_rt,
                            self.item[self.target_index].image_lt,
                            self.item[self.target_index].image_rt), axis=2) #ob = self.env.getState()
        self.ep_time_left -= 1
        if self.ep_time_left == 0:
            episode_over = True
        else:
            over, _ = self._is_close()
            episode_over = over


        return ob, reward, episode_over, {}

    def reset(self):
        self.current_index = np.random.randint(self.max_index)
        self.target_index = np.random.randint(self.max_index)
        ob = np.stack((self.item[self.current_index].image_lt,
                            self.item[self.current_index].image_rt,
                            self.item[self.target_index].image_lt,
                            self.item[self.target_index].image_rt), axis=2)
        ##ob = ob[np.newaxis, np.newaxis, :]
        self._seed = np.random.rand()
        self.ep_time_left = self.max_ep_time
        return ob

    def render(self, mode='human', close=False):
        if mode == 'human':
            plt.imshow(np.concatenate([self.item[self.current_index].image_lt, self.item[self.target_index].image_lt], axis=1))
            plt.ion()
            plt.pause(0.00001)
        if mode == 'rgb_array':
            return self.item[self.current_index].image_lt

    def _take_action(self, action):
        item = self.item
        b4_idx = self.current_index
        # actions mean in camera hemisphere space: left, right, up, down
        if action == 0:
            after_index = [i for i in range(len(item)) if item[i].azimuth==(item[b4_idx].azimuth+2)%36 and item[i].lighting==item[b4_idx].lighting and item[i].elevation==item[b4_idx].elevation ]
        if action == 1:
            after_index = [i for i in range(len(item)) if item[i].azimuth==(item[b4_idx].azimuth-2)%36 and item[i].lighting==item[b4_idx].lighting and item[i].elevation==item[b4_idx].elevation ]
        if action == 2:
            after_index = [i for i in range(len(item)) if item[i].azimuth==item[b4_idx].azimuth and item[i].lighting==item[b4_idx].lighting and item[i].elevation==(min(8, item[b4_idx].elevation+1)) ]
        if action == 3:
            after_index = [i for i in range(len(item)) if item[i].azimuth==item[b4_idx].azimuth and item[i].lighting==item[b4_idx].lighting and item[i].elevation==(max(0, item[b4_idx].elevation-1)) ]
        try: self.current_index = after_index[0]
        except: print(after_index)

    def _viewpoint_dist(self, vp1, vp2):
        # ignore lighting conditions
        return abs(vp1.elevation - vp2.elevation) + min(36 - abs(vp1.azimuth - vp2.azimuth), abs(vp1.azimuth - vp2.azimuth))

    def _is_close(self):
        i = self.current_index
        t = self.target_index
        dist = self._viewpoint_dist(self.item[i], self.item[t])
        return np.isclose(dist, 0), dist

    def _get_reward(self):
        close, dist = self._is_close()
        reward = 0

        if close:
            reward = 2
        else:
            if self.scenario == self.scenarios[0]:  # dense rewards
                reward = -1 * dist/50.
            else:  # sparse rewards or one-shot
                reward = 0

        return reward


    def set_item(self, seq_no, instance):
        try:
            dataset = pickle.load(open(self.dataset_loc, 'rb'))
            lists = dataset.group_dataset_by_category_and_instance(instance)
            del dataset
            return lists[seq_no]
        except:
            print('Please provide norb dataset at location \"{}\"'.format(self.dataset_loc))
            quit(-1)



==> supporting_information/supporting_information/gym-norb-master/play_norb.py <==
import gym
import norb
import sys, termios, tty, os, time

def getch():
    fd = sys.stdin.fileno()
    old_settings = termios.tcgetattr(fd)
    try:
        tty.setraw(sys.stdin.fileno())
        ch = sys.stdin.read(1)

    finally:
        termios.tcsetattr(fd, termios.TCSADRAIN, old_settings)
    return ch

def convert_action(act_rep):
    if act_rep is 'a' or act_rep is 'A':
        return 0
    if act_rep is 'd' or act_rep is 'D':
        return 1
    if act_rep is 'w' or act_rep is 'W':
        return 2
    if act_rep is 's' or act_rep is 'S':
        return 3
    else:
        return None

if __name__ == '__main__':
    env = gym.make('Norb-v0')
    env.reset()
    
    total_reward = 0
    while True:
        env.render()
        action = convert_action(getch())
        if action is None:
            continue

        obs, reward, done, info = env.step(action)

        total_reward += reward
        print('reward: {}'.format(reward))
        if done:
            print('Environment done, total reward: {}'.format(total_reward))
            total_reward = 0
            env.reset()

    env.close()



==> supporting_information/supporting_information/gym-norb-master/setup.py <==
import setuptools

setuptools.setup(
        name='gym-norb',
        version='0.1',
        author='Robin Schiewer',
        author_email='robin.schiewer@ini.rub.de',
        description='Norb object dataset presented as an openai gym environment',
        packages=['norb'],
        install_requires=['gym', 'numpy'],
        classifiers=['Programming Language :: Python :: 3'],
        include_package_data=True
)

